ct-fuzz: Fuzzing for Timing Leaks

Testing-based methodologies like fuzzing are able to analyze complex software which is not amenable to traditional formal approaches like verification, model checking, and abstract interpretation. Despite enormous success at exposing countless security vulnerabilities in many popular software projects, applications of testing-based approaches have mainly targeted checking traditional safety properties like memory safety. While unquestionably important, this class of properties does not precisely characterize other important security aspects such as information leakage, e.g., through side channels. In this work we extend testing-based software analysis methodologies to two-safety properties, which enables the precise discovery of information leaks in complex software. In particular, we present the ct-fuzz tool, which lends coverage-guided greybox fuzzers the ability to detect two-safety property violations. Our approach is capable of exposing violations to any two-safety property expressed as equality between two program traces. Empirically, we demonstrate that ct-fuzz swiftly reveals timing leaks in popular cryptographic implementations.

==> figures/sort2.c <==
void sort2(int *out2, int *in2) {
  int a, b;
  a = in2[0];
  b = in2[1];
  if (a < b) {
    out2[0] = in2[0];
    out2[1] = in2[1];
  } else {
    out2[0] = in2[1];
    out2[1] = in2[0];
  }
  return;
}

